Strategic Ranking

Strategic classification studies the design of a classifier robust to the manipulation of input by strategic individuals. However, the existing literature does not consider the effect of competition among individuals as induced by the algorithm design. Motivated by constrained allocation settings such as college admissions, we introduce strategic ranking, in which the (designed) individual reward depends on an applicant's post-effort rank in a measurement of interest. Our results illustrate how competition among applicants affects the resulting equilibria and model insights. We analyze how various ranking reward designs, belonging to a family of step functions, trade off applicant, school, and societal utility, as well as how ranking design counters inequities arising from disparate access to resources. In particular, we find that randomization in the reward design can mitigate two measures of disparate impact, welfare gap and access.

==> code/.ipynb_checkpoints/sim-2-level-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import scipy.stats as st\n",
    "from policy import Policy\n",
    "from students import StudentPop\n",
    "import util as u"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Simulations for 2-level model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def twoLevelExpt(num_policies, capacity, num_students):\n",
    "    \n",
    "    # return values\n",
    "    private_utils = np.zeros(num_policies)\n",
    "    societal_utils = np.zeros(num_policies)\n",
    "    student_welfares = np.zeros(num_policies)\n",
    "    \n",
    "    # values of c\n",
    "    c_values = np.linspace(0.01, 1-capacity, num_policies)\n",
    "    \n",
    "    for c_index in range(num_policies):\n",
    "        # model functions\n",
    "        f = u.Uniform(2)\n",
    "        g = u.SquareRoot(1)\n",
    "        cost = u.Square(1, 0)\n",
    "        \n",
    "        pol_lambda = Policy([c_values[c_index]], capacity)\n",
    "        students = StudentPop(num_students, pol_lambda, f, g, cost)\n",
    "        \n",
    "        private_utils[c_index] = students.private_util()\n",
    "        societal_utils[c_index] = students.societal_util()\n",
    "        student_welfares[c_index] = students.student_welfare()\n",
    "    \n",
    "    return c_values, private_utils, societal_utils, student_welfares \n",
    "\n",
    "def plotTradeoff(c_values, private_utils, societal_utils, student_welfares, cap, filestring='tradeoff'):\n",
    "    plt.figure(figsize=(6,5))\n",
    "    ax = plt.axes()\n",
    "    ax.set_prop_cycle(color=['c', 'm', 'y', 'k'],\n",
    "                      linestyle=['-', '--', '-.', ':'])\n",
    "    \n",
    "    plt.plot(c_values, private_utils, label='Private Utility')\n",
    "    plt.plot(c_values, societal_utils, label='Societal Utility')\n",
    "    plt.plot(c_values, student_welfares, label='Applicant Welfare')\n",
    "\n",
    "            \n",
    "    plt.legend(fontsize = 14)\n",
    "    plt.title('Utility and Welfare Tradeoff', fontsize=18)\n",
    "    ax = plt.axes()\n",
    "    # Setting the background color\n",
    "    ax.set_facecolor(\"white\")\n",
    "    plt.xticks(fontsize=14)\n",
    "    plt.yticks(fontsize=14)\n",
    "    plt.grid(color='0.9')\n",
    "    plt.xlabel('c', fontsize=16)\n",
    "    plt.savefig(\"../figures/%s.pdf\" % filestring, format='pdf')\n",
    "    plt.show()\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAX0AAAFaCAYAAADy0I3fAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1a229d57f0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "num_policies = 10\n",
    "cap = 0.2\n",
    "num_students = 200\n",
    "\n",
    "c, pu, su, sw = twoLevelExpt(num_policies, cap, num_students)\n",
    "plotTradeoff(c, pu, su, sw,cap, filestring=\"tradeoff-2\" )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Simulations for K-level model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def equilibrium(list_cutpoints, total_cap, list_probs, num_students):\n",
    "    f = u.Uniform(2)\n",
    "    g = u.SquareRoot(1)\n",
    "    cost = u.Square(1, 0)\n",
    "\n",
    "    pol_lambda = Policy(list_cutpoints, total_cap, list_probs)\n",
    "    students = StudentPop(num_students, pol_lambda, f, g, cost)\n",
    "    return students.pre_effort_ranks, students.efforts, students.scores\n",
    "\n",
    "def plot_eqm(pre_effort_ranks, efforts, scores, k, filestring='eqm'):\n",
    "    plt.figure(figsize=(6,5))\n",
    "    ax = plt.axes()\n",
    "    ax.set_prop_cycle(color=['c', 'm', 'y', 'k'],\n",
    "                      linestyle=['-', '--', '-.', ':'])\n",
    "    \n",
    "    plt.plot(pre_effort_ranks, efforts, label='Effort')\n",
    "    plt.plot(pre_effort_ranks,scores, label='Score')\n",
    "\n",
    "            \n",
    "    plt.legend(fontsize = 14)\n",
    "    plt.title('Equlibrium efforts and scores (%d-level policy)'%k, fontsize=18)\n",
    "    ax = plt.axes()\n",
    "    # Setting the background color\n",
    "    ax.set_facecolor(\"white\")\n",
    "    plt.xticks(fontsize=14)\n",
    "    plt.yticks(fontsize=14)\n",
    "    plt.grid(color='0.9')\n",
    "    plt.xlabel('Pre-effort rank', fontsize=16)\n",
    "    plt.savefig(\"../figures/%s.pdf\" % filestring, format='pdf')\n",
    "    plt.show()\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/tingruolydia/Documents/strategic_ranking/code/util.py:45: RuntimeWarning: invalid value encountered in sqrt\n",
      "  return np.sqrt( x/ self.param) + self.argmin\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaYAAAFaCAYAAABVIflhAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nx2QYhmGkFf8PKdyCyFMCPtcAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1a1d3fb4e0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "list_cutpoints = [0.1 ,0.3, 0.6]\n",
    "total_cap = 0\n",
    "list_probs = [0.2, 0,4, 0.9]\n",
    "pr, ef, sc = equilibrium(list_cutpoints, total_cap, list_probs, 100)\n",
    "plot_eqm(pr, ef, sc, len(list_cutpoints), filestring='eqm-4levels')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/policy.py <==
import numpy as np

class Policy:
    """admission policy"""
    def __init__(self, list_cutpoints, total_capacity, list_probs=[]):
        """EXAMPLE: 2 level model with c, rho
        list_cutpoints = [c]
        total_capacity = rho
        list_probs=[]
        self.c = [0,c]
        self.ell = [0, rho/(1-c)]
        """
        self.num_levels = len(list_cutpoints) + 1
        self._c = list_cutpoints
        self._c.insert(0,0)

        self._ell = [0] + list_probs + [(total_capacity-sum(list_probs))/(1-self._c[-1])]
        if total_capacity == 0:
            self._ell = [0] + list_probs

    def c(self,i):
        """return i-th cutpoint"""
        # print(i)
        # print(self._c)
        return np.array(self._c)[i]

    def ell(self, i):
        """return i-th probability """
        return self._ell[i]

    def prob_from_rank(self, rank):
        """given rank, return the probability of admission"""
        i = self.get_index_v(rank)
        # print(i)
        return np.array(self._ell)[i]

    def get_index(self, rank):
        i = 0
        while rank > self._c[i+1]:
            # print(self._c[i+1],rank, i)
            i += 1
            if i >= self.num_levels-1:
                break

        return i

    def get_index_v(self, ranks):
        """vectorized version of get_index"""
        v = np.vectorize(self.get_index)
        return v(ranks)


==> code/sim-2-level.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import scipy.stats as st\n",
    "from policy import Policy\n",
    "from students import StudentPop\n",
    "import util as u"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Simulations for 2-level model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def twoLevelExpt(num_policies, capacity, num_students):\n",
    "    \n",
    "    # return values\n",
    "    private_utils = np.zeros(num_policies)\n",
    "    societal_utils = np.zeros(num_policies)\n",
    "    student_welfares = np.zeros(num_policies)\n",
    "    \n",
    "    # values of c\n",
    "    c_values = np.linspace(0.01, 1-capacity, num_policies)\n",
    "    \n",
    "    for c_index in range(num_policies):\n",
    "        # model functions\n",
    "        f = u.Uniform(2)\n",
    "        g = u.SquareRoot(1)\n",
    "        cost = u.Square(1, 0)\n",
    "        \n",
    "        pol_lambda = Policy([c_values[c_index]], capacity)\n",
    "        students = StudentPop(num_students, pol_lambda, f, g, cost)\n",
    "        \n",
    "        private_utils[c_index] = students.private_util()\n",
    "        societal_utils[c_index] = students.societal_util()\n",
    "        student_welfares[c_index] = students.student_welfare()\n",
    "    \n",
    "    return c_values, private_utils, societal_utils, student_welfares \n",
    "\n",
    "def plotTradeoff(c_values, private_utils, societal_utils, student_welfares, cap, filestring='tradeoff'):\n",
    "    plt.figure(figsize=(6,5))\n",
    "    ax = plt.axes()\n",
    "    ax.set_prop_cycle(color=['c', 'm', 'y', 'k'],\n",
    "                      linestyle=['-', '--', '-.', ':'])\n",
    "    \n",
    "    plt.plot(c_values, private_utils, label='Private Utility')\n",
    "    plt.plot(c_values, societal_utils, label='Societal Utility')\n",
    "    plt.plot(c_values, student_welfares, label='Applicant Welfare')\n",
    "\n",
    "            \n",
    "    plt.legend(fontsize = 14)\n",
    "    plt.title('Utility and Welfare Tradeoff', fontsize=18)\n",
    "    ax = plt.axes()\n",
    "    # Setting the background color\n",
    "    ax.set_facecolor(\"white\")\n",
    "    plt.xticks(fontsize=14)\n",
    "    plt.yticks(fontsize=14)\n",
    "    plt.grid(color='0.9')\n",
    "    plt.xlabel('c', fontsize=16)\n",
    "    plt.savefig(\"../figures/%s.pdf\" % filestring, format='pdf')\n",
    "    plt.show()\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAX0AAAFaCAYAAADy0I3fAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1a229d57f0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "num_policies = 10\n",
    "cap = 0.2\n",
    "num_students = 200\n",
    "\n",
    "c, pu, su, sw = twoLevelExpt(num_policies, cap, num_students)\n",
    "plotTradeoff(c, pu, su, sw,cap, filestring=\"tradeoff-2\" )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Simulations for K-level model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def equilibrium(list_cutpoints, total_cap, list_probs, num_students):\n",
    "    f = u.Uniform(2)\n",
    "    g = u.SquareRoot(1)\n",
    "    cost = u.Square(1, 0)\n",
    "\n",
    "    pol_lambda = Policy(list_cutpoints, total_cap, list_probs)\n",
    "    students = StudentPop(num_students, pol_lambda, f, g, cost)\n",
    "    return students.pre_effort_ranks, students.efforts, students.scores\n",
    "\n",
    "def plot_eqm(pre_effort_ranks, efforts, scores, k, filestring='eqm'):\n",
    "    plt.figure(figsize=(6,5))\n",
    "    ax = plt.axes()\n",
    "    ax.set_prop_cycle(color=['c', 'm', 'y', 'k'],\n",
    "                      linestyle=['-', '--', '-.', ':'])\n",
    "    \n",
    "    plt.plot(pre_effort_ranks, efforts, label='Effort')\n",
    "    plt.plot(pre_effort_ranks,scores, label='Score')\n",
    "\n",
    "            \n",
    "    plt.legend(fontsize = 14)\n",
    "    plt.title('Equlibrium efforts and scores (%d-level policy)'%k, fontsize=18)\n",
    "    ax = plt.axes()\n",
    "    # Setting the background color\n",
    "    ax.set_facecolor(\"white\")\n",
    "    plt.xticks(fontsize=14)\n",
    "    plt.yticks(fontsize=14)\n",
    "    plt.grid(color='0.9')\n",
    "    plt.xlabel('Pre-effort rank', fontsize=16)\n",
    "    plt.savefig(\"../figures/%s.pdf\" % filestring, format='pdf')\n",
    "    plt.show()\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/tingruolydia/Documents/strategic_ranking/code/util.py:45: RuntimeWarning: invalid value encountered in sqrt\n",
      "  return np.sqrt( x/ self.param) + self.argmin\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaYAAAFaCAYAAABVIflhAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nx2QYhmGkFf8PKdyCyFMCPtcAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1a1d3fb4e0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "list_cutpoints = [0.1 ,0.3, 0.6]\n",
    "total_cap = 0\n",
    "list_probs = [0.2, 0,4, 0.9]\n",
    "pr, ef, sc = equilibrium(list_cutpoints, total_cap, list_probs, 100)\n",
    "plot_eqm(pr, ef, sc, len(list_cutpoints), filestring='eqm-4levels')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/students.py <==
import numpy as np
import policy as pol


class StudentPop(object):
    """Sample student pre-effort rankings, compute equilibrium efforts,
     and report metrics of utility and welfare"""

    def __init__(self, num_students, policy_lambda, f, g, cost):
        self.num_students = num_students
        self.policy = policy_lambda
        self.num_levels = policy_lambda.num_levels
        self.f = f  # implement inverse functions too?
        self.g = g
        self.cost = cost
        self.e_zero = self.cost.argmin

        self.pre_effort_ranks = self.sample_ranks(num_students)

        self.tilde_e = self.get_second_price_effort()
        self.scores = self.get_scores()
        self.efforts = self.effort_v(self.pre_effort_ranks)
        self.levels = self.policy.get_index_v(self.pre_effort_ranks)
        # print("scores", self.scores)
        # print("effort", self.efforts)
        # print("levels", self.levels)



        # self.pre_effort_ranks_unmeasurable = self.sample_ranks(num_students)

    def sample_ranks(self, num_students):
        """return evenly spaced ranks between 0 and 1"""
        # to-do? uniformly at random sampled from 0,1]
        ranks = np.linspace(0, 1, num=num_students)
        return ranks

    def get_second_price_effort(self):
        """return array with second price effort for each level"""
        tilde_e = np.zeros(self.num_levels)
        e_cutpoints = np.zeros(self.num_levels)
        e_cutpoints[0] = self.e_zero
        for i in range(self.num_levels-1):
            tilde_e[i] = self.cost.inv(self.policy.ell(i + 1) - self.policy.ell(i)
                                       + self.cost.fwd(e_cutpoints[i]))
            if i < self.num_levels - 2:
                e_cutpoints[i + 1] = max(self.e_zero,
                                         self.g.inv(self.g.fwd(tilde_e[i]) * self.f.fwd(self.policy.c(i + 1)) /
                                                    self.f.fwd(self.policy.c(i + 2))))
        # print("tilde e", tilde_e)
        return tilde_e

    def effort(self, pre_effort_rank):
        """return the effort given the pre_effort_rank"""
        i = self.policy.get_index_v(pre_effort_rank)
        # TO-DO: deal with i = 0 case.
        if i == 0:
            effort = self.e_zero
        else:
            level_score = self.g.fwd(self.tilde_e[i - 1]) * self.f.fwd(self.policy.c(i))
            # print("level score", i, level_score)

            effort = max(self.e_zero, self.g.inv( level_score / self.f.fwd(pre_effort_rank)))

        return effort

    def effort_v(self,pre_effort_ranks):
        effort_vect = np.vectorize(self.effort,otypes=[np.float])
        return effort_vect(pre_effort_ranks)

    def get_scores(self):
        scores = self.score_function(self.pre_effort_ranks)
        return scores

    def score_function(self, rank):
        return self.g.fwd(self.effort_v(rank)) * self.f.fwd(rank)

    def private_util(self):
        """return school's private utility averaged over sample"""
        # mass = 0
        # ttl_util = 0
        # for student in range(self.num_students):
        #     pre_effort_rank = self.pre_effort_ranks[student]
        #     prob_admission = self.policy.prob_from_rank(pre_effort_rank)
        #     ttl_util += self.g.fwd(self.effort(pre_effort_rank)) * self.f.fwd(pre_effort_rank) * prob_admission
        #     mass += prob_admission
        # return ttl_util/mass
        probs = self.policy.prob_from_rank(self.pre_effort_ranks)
        # print(probs)
        priv_util = np.sum(self.scores * probs)/np.sum(probs)
        return priv_util

    def societal_util(self):
        """return societal utility averaged over sample"""
        return np.sum(self.scores)/self.num_students

    def student_welfare(self):
        """return student welfare averaged over sample"""
        probs = self.policy.prob_from_rank(self.pre_effort_ranks)
        welfare = probs - self.cost.fwd(self.efforts)
        return np.sum(welfare)/self.num_students

    def private_util_weighted(self, alpha):
        """return school's weighted private utility averaged over sample"""
        return


==> code/util.py <==
# utility functions
import numpy as np

class Function(object):
    """function with forward and inverse"""
    def __init__(self, param=[], argmin=0):
        self.param = param
        self.argmin = argmin

    def fwd(self,x):
        return x

    def inv(self,x):
        return x


class Uniform(Function):
    """inverse is CDF for Uniform[0,param]
    USE:
    f = Uniform(2)"""
    def fwd(self,x):
        ans = x * self.param
        # print(ans)
        return ans

    def inv(self,x):
        return x / self.param

class SquareRoot(Function):
    """forward is sqrt(param * x)"""
    def fwd(self,x):
        return np.sqrt(self.param * x)

    def inv(self,x):
        return np.square(self.param * x)

class Square(Function):
    """inverse is CDF for Uniform[0,param]
        USE:
        f = Square(param=2, argmin=2)"""
    def fwd(self,x):
        return np.square(self.param * (x-self.argmin))

    def inv(self,x):
        return np.sqrt( x/ self.param) + self.argmin

    
